Autoformalize Mathematical Statements by Symbolic Equivalence and Semantic Consistency

Autoformalization, the task of automatically translating natural language descriptions into a formal language, poses a significant challenge across various domains, especially in mathematics. Recent advancements in large language models (LLMs) have unveiled their promising capabilities to formalize even competition-level math problems. However, we observe a considerable discrepancy between pass@1 and pass@k accuracies in LLM-generated formalizations. To address this gap, we introduce a novel framework that scores and selects the best result from k autoformalization candidates based on two complementary self-consistency methods: symbolic equivalence and semantic consistency. Elaborately, symbolic equivalence identifies the logical homogeneity among autoformalization candidates using automated theorem provers, and semantic consistency evaluates the preservation of the original meaning by informalizing the candidates and computing the similarity between the embeddings of the original and informalized texts. Our extensive experiments on the MATH and miniF2F datasets demonstrate that our approach significantly enhances autoformalization accuracy, achieving up to 0.22-1.35x relative improvements across various LLMs and baseline methods.

==> figs/del/alpha/predict.py <==
import os
import json
import tqdm
import torch
import re
from transformers import BertTokenizer, BertModel
from scipy.spatial.distance import cosine
import matplotlib.pyplot as plt

tokenizer = BertTokenizer.from_pretrained('AnReu/math_pretrained_bert')
model = BertModel.from_pretrained('AnReu/math_pretrained_bert')

def check_labeled(file_path):
    k = 10
    with open(file_path, 'r') as f:  
        data = json.load(f)  
    labels = []
    # if 'largest_components' in data:
    #     return False
    for i in range(k):
        name = f"a_{i}"
        if 'label' in data[name] and 'syntax' in data[name]:
            labels.append(int(data[name]['label'])*int(data[name]['syntax']))   
    if len(labels) >= 10:
        return True
    else:
        return False

def get_json_files(root_dir):
    json_files = []
    for root, dirs, files in os.walk(root_dir):
        for file in files:
            if file.endswith('.json'):
                file_path = os.path.join(root, file)
                # if check_labeled(file_path):
                json_files.append(file_path)
    return json_files

def main(cata, json_file_paths):  
    T = 1
    pass1, pass10, correct, total = 0, 0, 0, 0
    symbolic_correct, semantic_correct, cluster_correct = 0, 0, 0
    S_sy, S_se, S_sc, S_label = [], [], [], []
    # for (id, json_file) in tqdm.tqdm(enumerate(json_file_paths)):
    for json_file in json_file_paths:
        # print(json_file)
        with open(json_file, 'r') as f:
            data = json.load(f)
        symbolic_scores, semantic_scores, cluster_scores, syntax_scores, gts = [], [], [], [], []
        if "prediction" not in data or len(data["prediction"]) == 0: print("skip"); continue
        components = [data["prediction"][key] for key in data["prediction"].keys()]
        natural_problem = data['informal_statement']
        #### autoformalize the problem
        match = re.match(r'(.*) Show that it is (\d+)\.', natural_problem)
        if match:
            informal_statement = match.group(1)
            number = match.group(2)
            natural_problem = f"{informal_statement} The final Answer is ${number}$"
        origin_problem = natural_problem
        for i in range(10):
            informal_problem = data[f'a_{i}']['informal problem']
            for c in components:
                if i in c:
                    symbolic_score = len(c) / 10.0
                    break
            texts = [origin_problem, informal_problem]
            inputs = tokenizer(texts, padding=True, truncation=True, return_tensors='pt')
            with torch.no_grad():
                embeddings = model(**inputs, output_hidden_states=True, return_dict=True).pooler_output
            semantic_score = 1 - cosine(embeddings[0], embeddings[1])
            semantic_scores.append(semantic_score)
            symbolic_scores.append(symbolic_score)
            syntax_scores.append(data[f'a_{i}']["syntax"])
            # syntax_scores.append(1)
            # gts.append(data[f'a_{i}']['label'])
            if i in data.get('equivalence_oracle', []):
                gts.append(1)
            else:
                gts.append(0)
        # print(semantic_scores)
        semantic_scores=  torch.softmax(torch.tensor(semantic_scores) / T, dim=0).tolist()
        symbolic_scores=  torch.softmax(torch.tensor(symbolic_scores) / T, dim=0).tolist()
        # semantic_scores = torch.sigmoid(torch.tensor(semantic_scores)).tolist()
        # symbolic_scores = torch.sigmoid(torch.tensor(symbolic_scores)).tolist()
        # semantic_scores = [element / sum(semantic_scores) for element in semantic_scores]
        # symbolic_scores = [element / sum(symbolic_scores) for element in symbolic_scores]
        # print(semantic_scores)
        S_sy.append(symbolic_scores)
        S_se.append(semantic_scores)
        S_sc.append(syntax_scores)
        S_label.append(gts)
        scores = [a*b*c for (a,b,c) in zip(symbolic_scores, semantic_scores, syntax_scores)]
        for index, cluster in enumerate(components):
            cluster_score=0
            for c in cluster:
                cluster_score += semantic_scores[c]
            cluster_scores.append(cluster_score)
        index_of_max_value = max(enumerate(cluster_scores), key=lambda pair: pair[1])[0]
        index_of_max_value = components[index_of_max_value][0]
        if gts[index_of_max_value] == 1:
            cluster_correct += 1
            
        index_of_max_value = max(enumerate(scores), key=lambda pair: pair[1])[0]
        if gts[index_of_max_value] == 1:
            correct += 1
        index_of_max_value = max(enumerate(symbolic_scores), key=lambda pair: pair[1])[0]
        if gts[index_of_max_value] == 1:
            symbolic_correct += 1
        index_of_max_value = max(enumerate(semantic_scores), key=lambda pair: pair[1])[0]
        if gts[index_of_max_value] == 1:
            semantic_correct += 1
        if gts[0]*syntax_scores[0] == 1:
            pass1 += 1
        if sum([a*b for (a,b) in zip(gts, syntax_scores)]) >= 1:
            pass10 += 1
        total += 1
        # print(components, gts, index_of_max_value)
    print(f"{cata}: total_promble:{total};")
    print(f"pass@1: {pass1/total}; pass@10: {pass10/total};")
    # print(f"synthesis pred: {correct/total}")
    print(f"cluster pred: {cluster_correct/total}")
    print(f"symbolic  pred: {symbolic_correct/total}")
    print(f"semantic  pred: {semantic_correct/total}")
    calc_alpha(S_sy, S_se, S_sc, S_label, cata)

def calc_alpha(S_sy, S_se, S_sc, S_label, cata):
    # print("calculating alpha……")
    print(f"total problem: {len(S_sy)}")
    x_values = []
    y_values = []
    best_alpha = 0
    best_alpha_last = 0
    best_correct = 0
    for alpha in range(0, 101):
        alpha = alpha / 100
        correct = 0
        for i in range(len(S_sy)):
            # scores = [a*b*c for (a,b,c) in zip(S_sy[i], S_se[i], S_sc[i])]
            scores = [alpha * a + (1-alpha) * b for (a,b) in zip(S_sy[i], S_se[i])]
            index_of_max_value = max(enumerate(scores), key=lambda pair: pair[1])[0]
            if S_label[i][index_of_max_value] == 1:
                correct += 1
        # print(f"alpha: {alpha}; synthesis pred: {correct/len(S_sy)}")
        if correct > best_correct:
            best_alpha = alpha
            best_correct = correct
        if correct == best_correct:
            best_alpha_last = alpha
        x_values.append(alpha)
        y_values.append(correct/len(S_sy))
    plt.title(r'Combine Prediction with Varying $\alpha$')  
    plt.xlabel(r'$\alpha$')  
    plt.ylabel('Combine Prediction')  
    plt.plot(x_values, y_values)
    plt.savefig(f'./tmp/{cata}_alpha.png')
    plt.show()
    print(f"calculating alpha done: best alpha {(best_alpha+best_alpha_last)/2 }; combine pred: {best_correct/len(S_sy)}")
    plt.close()

if __name__ == '__main__':
    root_dir = './miniF2F/'  
    json_file_paths = get_json_files(root_dir)
    all_prob=[]
    print(f"Totally have {len(json_file_paths)} to do")
    for cata in ['imo', 'amc', 'aime', 'induction', 'algebra', 'numbertheory']:
        # problem_list = [path for path in json_file_paths if cata in path]
        # for path in problem_list:
        #     if path in all_prob:
        #         print(path)
        #     else:
        #         all_prob.append(path)
        problem_list = [path for path in json_file_paths if cata in path]
        main(cata, problem_list)
    main("all type", json_file_paths)


==> figs/del/draw_cluster_size.py <==
import matplotlib.pyplot as plt
import numpy as np

levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5'] 
largest_components_avg = [6.891891891891892, 5.742857142857143, 5.274725274725275, 4.175824175824176, 3.765765765765766]  
largest_components_var = [8.745069393718042, 9.076734693877551, 11.847602946504047, 7.6174375075473995, 7.981170359548741]  
largest_components_std = np.sqrt(largest_components_var)  # Standard deviation is the square root of the variance  


cluster_size_avg = [3.5405405405405403, 4.642857142857143, 5.2967032967032965, 6.208791208791209, 6.747747747747748]
cluster_size_var = [6.464572680788897, 8.858163265306123, 11.439439681197927, 8.582779857505132, 8.530963395828262]
cluster_size_std = np.sqrt(cluster_size_var)  # Standard deviation is the square root of the variance


GREY    = np.array((153, 153, 153)) / 255
CREAM   = np.array((231, 218, 210)) / 255
PURPLE  = np.array((190, 184, 220)) / 255
BLUE    = np.array((130, 176, 210)) / 255
DBLUE   = np.array((55, 103, 149)) / 255
LBLUE   = np.array((114, 188, 213)) / 255
RED     = np.array((250, 127, 111)) / 255
YELLOW  = np.array((255, 208, 111)) / 255
ORANGE  = np.array((255, 190, 122)) / 255
CYAN    = np.array((142, 207, 210)) / 255
colors  = [GREY, DBLUE, BLUE, PURPLE, YELLOW, RED]

x = np.arange(len(levels))  # the label locations  
  
# Bar width  
bar_width = 0.35  
  
# Create a new figure for the error graph  
plt.figure(figsize=(12, 5))  
  
# Plot the bars for average values  
plt.bar(x, cluster_size_avg, color=BLUE, width=bar_width, label='Number of Components Avg')  
  
# Add error bars for standard deviation  
plt.errorbar(x, cluster_size_avg, yerr=cluster_size_std, fmt='none', ecolor=RED, capsize=10, label='Standard Deviation')  
  
# Add xticks  
plt.xlabel('Various Levels of Problem Difficulty', fontsize=24)
plt.xticks(x, levels, fontsize=20) 
  
# Create labels and title  
plt.ylabel('Average Size', fontsize=24) 
plt.yticks([0,2,4,6,8,10], fontsize=20)
# plt.title('Number of Components with Bars and Standard Deviation')  
plt.legend(fontsize=18)
  
# Save the figure as a PDF file  
plt.savefig('Components_size.pdf', format='pdf', bbox_inches='tight')  
  
# Show the plot  
plt.show()  

==> figs/del/draw_graph.py <==
import matplotlib.pyplot as plt  
import numpy as np  
  
GREY    = np.array((153, 153, 153)) / 255
CREAM   = np.array((231, 218, 210)) / 255
PURPLE  = np.array((190, 184, 220)) / 255
BLUE    = np.array((130, 176, 210)) / 255
DBLUE   = np.array((55, 103, 149)) / 255
LBLUE   = np.array((114, 188, 213)) / 255
RED     = np.array((250, 127, 111)) / 255
YELLOW  = np.array((255, 208, 111)) / 255
ORANGE  = np.array((255, 190, 122)) / 255
CYAN    = np.array((142, 207, 210)) / 255
colors  = [GREY, DBLUE, BLUE, PURPLE, YELLOW, RED]

# Data  
levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5']  
pass_at_1 = [0.6486486486486487, 0.44285714285714284, 0.4835164835164835, 0.26373626373626374, 0.24324324324324326]  
pass_at_10 = [0.7837837837837838, 0.7285714285714285, 0.7472527472527473, 0.6263736263736264, 0.4954954954954955]  
naive_pred = [0.5135135135135135, 0.34285714285714286, 0.34065934065934067, 0.15384615384615385, 0.09009009009009009]  
naive_majority_pred = [0.6216216216216216, 0.45714285714285713, 0.5274725274725275, 0.32967032967032966, 0.24324324324324326]  
symbolic_pred = [0.7837837837837838, 0.5285714285714286, 0.5934065934065934, 0.3956043956043956, 0.3063063063063063]  
semantic_pred = [0.7297297297297297, 0.5857142857142857, 0.5054945054945055, 0.4065934065934066, 0.3153153153153153]  
cluster_pred = [0.7837837837837838, 0.5285714285714286, 0.5934065934065934, 0.4175824175824176, 0.2972972972972973]  

# Bar width  
bar_width = 0.12  
  
# Set position of bar on X axis  
r1 = np.arange(len(pass_at_1))  
r2 = [x + bar_width for x in r1]  
r3 = [x + bar_width for x in r2]  
r4 = [x + bar_width for x in r3]  
r5 = [x + bar_width for x in r4]  
r6 = [x + bar_width for x in r5]  
r7 = [x + bar_width for x in r6]  
  
# Make the plot  
plt.bar(r1, pass_at_1, color=GREY, width=bar_width, label='Pass@1')  
plt.bar(r2, pass_at_10, color=DBLUE, width=bar_width, label='Pass@10')  
plt.bar(r3, naive_pred, color=BLUE, width=bar_width, label='ATP only')  
plt.bar(r4, naive_majority_pred, color=PURPLE, width=bar_width, label='Exact Match')   
plt.bar(r5, symbolic_pred, color=YELLOW, width=bar_width, label='SY-Score')  
plt.bar(r6, semantic_pred, color=RED, width=bar_width, label='SE-Score')  
plt.bar(r7, cluster_pred, color=CYAN, width=bar_width, label='Combined') 
  
# Add xticks on the middle of the group bars  
plt.xlabel('Difficulty Level', fontweight='bold')  
plt.xticks([r + 3*bar_width for r in range(len(pass_at_1))], levels)  
  
# Create legend & Show graphic  
plt.ylabel('Autoformalization Accuracy')  
plt.legend()  
  
# Show the plot  
plt.show()  


# # Existing data  
# # ... (Keep the existing data and plot code from the first part here)  
  
# # Data for the error graph  
# # levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5']  
# largest_components_avg = [6.891891891891892, 5.742857142857143, 5.274725274725275, 4.175824175824176, 3.765765765765766]  
# largest_components_var = [8.745069393718042, 9.076734693877551, 11.847602946504047, 7.6174375075473995, 7.981170359548741]  
# largest_components_std = np.sqrt(largest_components_var)  # Standard deviation is the square root of the variance  
# x = np.arange(len(levels))  # the label locations  
  
# # Bar width  
# bar_width = 0.35  
  
# # Create a new figure for the error graph  
# plt.figure(figsize=(10, 5))  
  
# # Plot the bars for average values  
# plt.bar(x, largest_components_avg, color='blue', width=bar_width, label='Largest Components Avg')  
  
# # Add error bars for standard deviation  
# plt.errorbar(x, largest_components_avg, yerr=largest_components_std, fmt='none', ecolor='red', capsize=5, label='Standard Deviation')  
  
# # Add xticks  
# plt.xlabel('Problem Difficulty', fontweight='bold')  
# plt.xticks(x, levels)  
  
# # Create labels and title  
# plt.ylabel('Average Value')  
# plt.title('Error Graph with Bars and Standard Deviation')  
# plt.legend()  
  
# # Save the figure as a PDF file  
# # plt.savefig('subplots.pdf', format='pdf', bbox_inches='tight')  
  
# # Show the plot  
# plt.show()  


  
# import matplotlib.pyplot as plt  
  
# # Categories and their corresponding human effort data for MATH and miniF2F  
# math_categories = ['geometry', 'counting_and_probability', 'intermediate_algebra', 'precalculus', 'prealgebra', 'number_theory', 'Algebra', 'All types']  
# minif2f_categories = ['imo', 'amc', 'aime', 'induction', 'algebra', 'numbertheory', 'all types']  
# categories = minif2f_categories + math_categories  # Concatenate the lists  
  
# # Data for pure human check and saved human check for each category  
# pure_human_check = {  
#     'imo': 291, 'amc': 613, 'aime': 228, 'induction': 114, 'algebra': 859, 'Algebra': 297, 'numbertheory': 765,  
#     'geometry': 204, 'counting_and_probability': 240, 'precalculus': 175, 'prealgebra': 250, 'number_theory': 201,  
#     'intermediate_algebra': 389, 'all types': 2867, 'All types': 1756  
# }  
  
# save_human_check = {  
#     'imo': 71, 'amc': 215, 'aime': 108, 'induction': 66, 'algebra': 437, 'numbertheory': 292, 'Algebra': 102,  
#     'geometry': 35, 'counting_and_probability': 55, 'precalculus': 49, 'prealgebra': 78, 'number_theory': 37,  
#     'intermediate_algebra': 114, 'all types': 1188, 'All types': 470  
# }  
  
# # Calculate the percentage of reduced effort  
# reduced_effort_percentage = [save_human_check[cat] / pure_human_check[cat] * 100 for cat in categories]  
  
# # Plotting the bar graph  
# fig, ax = plt.subplots(figsize=(15, 6))  
# bar_positions = range(len(categories))  
# bars = ax.bar(bar_positions, reduced_effort_percentage, align='center', alpha=0.7)  
  
# # Add the category names on the x-axis  
# ax.set_xticks(bar_positions)  
# ax.set_xticklabels(categories, rotation=45, ha='right')  
  
# # Setting the labels and title  
# ax.set_xlabel('Categories')  
# ax.set_ylabel('Reduced Human Effort (%)')  
# ax.set_title('Percentage of Human Effort Saved by Category in MATH and miniF2F')  
  
# # Adding the percentage values on top of the bars  
# for bar in bars:  
#     yval = bar.get_height()  
#     ax.text(bar.get_x() + bar.get_width()/2, yval + 1, f"{yval:.1f}%", ha='center', va='bottom')  
  
# # Drawing a bounding box ("textbox") for MATH and miniF2F labels  
# minif2f_box = {'facecolor': 'none', 'edgecolor': 'none', 'boxstyle': 'Round,pad=0.5'}  
# math_box = {'facecolor': 'none', 'edgecolor': 'none', 'boxstyle': 'Round,pad=0.5'}  
  
# # Adding MATH and miniF2F labels spanning their respective categories  
# # Note: We calculate the center position for each label span  
# minif2f_span_center = (bar_positions[len(minif2f_categories) - 1] + bar_positions[0]) / 2  
# math_span_center = (bar_positions[-1] + bar_positions[len(minif2f_categories)]) / 2  
# ax.text(minif2f_span_center, -7, 'miniF2F', ha='center', va='top', fontsize=10, bbox=minif2f_box)  
# ax.text(math_span_center, -7, 'MATH', ha='center', va='top', fontsize=10, bbox=math_box)  
  
# # Show grid and the plot  
# ax.grid(axis='y', linestyle='--', alpha=0.7)  
# plt.tight_layout()  # Adjust the layout to fit the labels  
# plt.show()  


==> figs/del/draw_largest.py <==
import matplotlib.pyplot as plt
import numpy as np

levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5'] 
largest_components_avg = [6.891891891891892, 5.742857142857143, 5.274725274725275, 4.175824175824176, 3.765765765765766]  
largest_components_var = [8.745069393718042, 9.076734693877551, 11.847602946504047, 7.6174375075473995, 7.981170359548741]  
largest_components_std = np.sqrt(largest_components_var)  # Standard deviation is the square root of the variance  


cluster_size_avg = [3.5405405405405403, 4.642857142857143, 5.2967032967032965, 6.208791208791209, 6.747747747747748]
cluster_size_var = [6.464572680788897, 8.858163265306123, 11.439439681197927, 8.582779857505132, 8.530963395828262]
cluster_size_std = np.sqrt(cluster_size_var)  # Standard deviation is the square root of the variance


GREY    = np.array((153, 153, 153)) / 255
CREAM   = np.array((231, 218, 210)) / 255
PURPLE  = np.array((190, 184, 220)) / 255
BLUE    = np.array((130, 176, 210)) / 255
DBLUE   = np.array((55, 103, 149)) / 255
LBLUE   = np.array((114, 188, 213)) / 255
RED     = np.array((250, 127, 111)) / 255
YELLOW  = np.array((255, 208, 111)) / 255
ORANGE  = np.array((255, 190, 122)) / 255
CYAN    = np.array((142, 207, 210)) / 255
colors  = [GREY, DBLUE, BLUE, PURPLE, YELLOW, RED]

x = np.arange(len(levels))  # the label locations  
  
# Bar width  
bar_width = 0.35  
  
# Create a new figure for the error graph  
plt.figure(figsize=(12, 5))  
  
# Plot the bars for average values  
plt.bar(x, largest_components_avg, color=BLUE, width=bar_width, label='Largest Components Avg', alpha=1.0)  
  
# Add error bars for standard deviation  
plt.errorbar(x, largest_components_avg, yerr=largest_components_std, fmt='none', ecolor=RED, capsize=10, label='Standard Deviation')  
  
# Add xticks  
plt.xlabel('Various Levels of Problem Difficulty', fontsize=24)
plt.xticks(x, levels, fontsize=20)
  
# Create labels and title  
plt.ylabel('Average Size', fontsize=24) 
plt.yticks([0,2,4,6,8,10], fontsize=20)
# plt.title('Largest Components with Bars and Standard Deviation', fontsize=24)  
plt.legend(fontsize=18)  
 
plt.grid(axis='y', linestyle='--', alpha=0.7)  
# Save the figure as a PDF file  
plt.savefig('Largets_Components.pdf', format='pdf', bbox_inches='tight')  
  
# Show the plot  
plt.show()  

==> figs/del/draw_save_human_check.py <==
import matplotlib.pyplot as plt
import numpy as np

GREY    = np.array((153, 153, 153)) / 255
CREAM   = np.array((231, 218, 210)) / 255
PURPLE  = np.array((190, 184, 220)) / 255
BLUE    = np.array((130, 176, 210)) / 255
DBLUE   = np.array((55, 103, 149)) / 255
LBLUE   = np.array((114, 188, 213)) / 255
RED     = np.array((250, 127, 111)) / 255
YELLOW  = np.array((255, 208, 111)) / 255
ORANGE  = np.array((255, 190, 122)) / 255
CYAN    = np.array((142, 207, 210)) / 255
colors  = [GREY, DBLUE, BLUE, PURPLE, YELLOW, RED]

# Categories and their corresponding human effort data for MATH and miniF2F  
math_categories = ['geometry', 'counting_and_probability', 'algebra', 'precalculus', 'prealgebra', 'number_theory','intermediate_algebra']  
minif2f_categories = ['imo', 'amc', 'aime', 'induction', 'algebra', 'numbertheory']  
minif2f_categories = [f'miniF2F/{cat}' for cat in minif2f_categories]  # Add prefix to each category
minif2f_categories.append('miniF2F')  # Add the 'All' category
math_categories = [f'MATH/{cat}' for cat in math_categories]  # Add prefix to each category
math_categories.append('MATH')  # Add the 'All' category
categories = minif2f_categories + math_categories  # Concatenate the lists  
categories = categories + ['All']  # Add the 'All' category
  
# Data for pure human check and saved human check for each category  
pure_human_check = {  
    'miniF2F/imo': 291, 'miniF2F/amc': 613, 'miniF2F/aime': 228, 'miniF2F/induction': 114, 'miniF2F/algebra': 855, 'miniF2F/numbertheory': 765, "miniF2F":2863,  
    'MATH/geometry': 204, 'MATH/counting_and_probability': 240, "MATH/algebra":297,'MATH/precalculus': 175, 'MATH/prealgebra': 250, 'MATH/number_theory': 201, 'MATH/intermediate_algebra': 389, "MATH":1756,
    'All': 4619  
}  

save_human_check = {
    'miniF2F/imo': 72, 'miniF2F/amc': 215, 'miniF2F/aime': 108, 'miniF2F/induction': 66, 'miniF2F/algebra': 433, 'miniF2F/numbertheory': 292, "miniF2F":1185,
    'MATH/geometry': 35, 'MATH/counting_and_probability': 55, "MATH/algebra":103,'MATH/precalculus': 51, 'MATH/prealgebra': 78, 'MATH/number_theory': 37, 'MATH/intermediate_algebra': 118, "MATH":477,
    'All': 1662
}
  
# Calculate the percentage of reduced effort  
reduced_effort_percentage = [save_human_check[cat] / pure_human_check[cat] * 100 for cat in categories]  
  
# Plotting the bar graph  
fig, ax = plt.subplots(figsize=(30, 12))  
bar_positions = range(len(categories))  
bars = ax.bar(bar_positions[0:7], reduced_effort_percentage[0:7], width=0.5, align='center', color=BLUE)  
bars = ax.bar(bar_positions[7:-1], reduced_effort_percentage[7:-1], width=0.5, align='center', color=ORANGE)  
bars = ax.bar(bar_positions[-1], reduced_effort_percentage[-1], width=0.5, align='center', color=RED)  

  
# Add the category names on the x-axis  
ax.set_xticks(bar_positions)  
ax.set_xticklabels(categories, rotation=45, ha='right', fontsize=30)
  
# Setting the labels and title  
# ax.set_xlabel('Categories')  
ax.set_ylabel('Reduced Human Effort (%)', fontsize=36)  
plt.yticks([0,10,20,30,40,50,60,70], fontsize=30) 
# ax.set_title('Percentage of Human Effort Saved by Category in MATH and miniF2F')  
  
# Adding the percentage values on top of the bars  
for bar in bars:  
    yval = bar.get_height()  
    ax.text(bar.get_x() + bar.get_width()/2, yval + 1, f"{yval:.1f}%", ha='center', va='bottom', fontsize=30)  
  
# Drawing a bounding box ("textbox") for MATH and miniF2F labels  
minif2f_box = {'facecolor': 'none', 'edgecolor': 'none', 'boxstyle': 'Round,pad=0.5'}  
math_box = {'facecolor': 'none', 'edgecolor': 'none', 'boxstyle': 'Round,pad=0.5'}  
  
# Adding MATH and miniF2F labels spanning their respective categories  
# Note: We calculate the center position for each label span  
minif2f_span_center = (bar_positions[len(minif2f_categories) - 1] + bar_positions[0]) / 2  
math_span_center = (bar_positions[-1] + bar_positions[len(minif2f_categories)]) / 2  
# ax.text(minif2f_span_center, -7, 'miniF2F', ha='center', va='top', fontsize=10, bbox=minif2f_box)  
# ax.text(math_span_center, -7, 'MATH', ha='center', va='top', fontsize=10, bbox=math_box)  
  
# Show grid and the plot  
ax.grid(axis='y', linestyle='--', alpha=0.7)  
plt.tight_layout()  # Adjust the layout to fit the labels  
plt.legend()
# plt.show()  

# 保存图形为 PDF 矢量格式
plt.savefig('Save_Human_effort.pdf', format='pdf', bbox_inches='tight')

==> figs/del/draw_save_human_check_level.py <==
import matplotlib.pyplot as plt
import numpy as np

levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5'] 
pure_human_check: 109;auto_human_check: 57;save_human_check: 52;
pure_human_check: 256;auto_human_check: 184;save_human_check: 72;
pure_human_check: 345;auto_human_check: 275;save_human_check: 70;
pure_human_check: 422;auto_human_check: 315;save_human_check: 107;
pure_human_check: 624;auto_human_check: 448;save_human_check: 176;

prob_num=[37,70,91,91,111]
pure_human_check=[109, 256, 345, 422, 624]
auto_human_check=[57, 184, 275, 315, 448]
save_human_check=[52, 72, 70, 107, 176]

for i in range(5):
    pure_human_check[i] = pure_human_check[i]/prob_num[i]
    auto_human_check[i] = auto_human_check[i]/prob_num[i]
    save_human_check[i] = save_human_check[i]/prob_num[i]

# 绘制三条曲线
plt.plot(levels, pure_human_check, label='avg pure_human_check')
plt.plot(levels, auto_human_check, label='avg auto_human_check')
# plt.plot(levels, save_human_check, label='avg save_human_check')

# 添加标签和标题
plt.xlabel('Problem Difficulty')
plt.ylabel('human check times per problem')
plt.title('Save Human check times per problem')

plt.grid(True, linestyle='--')
# 添加图例
plt.legend()
# 保存图形为 PDF 矢量格式
plt.savefig('Save_Human_check_times_per_problem.pdf', format='pdf', bbox_inches='tight')

# 显示图形
plt.show()


==> figs/draw_alpha_linear.py <==
import json
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import make_interp_spline

plt.figure(figsize=(12, 5.5))

model = "gpt4_math"
cata = "linear"
# Open the JSON file
with open(f"./{model}_{cata}_output.json") as file:
    data = json.load(file)

# Access the x_value and y_value
x_values = data["x_values"][::4]
y_values = np.array(data["y_values"][::4])*100.0
print([(x, y) for (x,y) in enumerate(zip(x_values, y_values))])
turning_points_x = data.get("turning_points_x", [])
turning_points_y = data.get("turning_points_y", [])
lowest = data.get("lowest", 0)
fontsize = 24
plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"
plt.rc("font", size=fontsize)
plt.xlabel(r"Various values of $\alpha$", fontsize=fontsize)
plt.ylabel(f"1@k accuracy (%)", fontsize=fontsize)

# smooth the curve
model = make_interp_spline(x_values, y_values)
xs = np.linspace(0, 1, 100)
ys = model(xs)
# 计算 y 的一阶导数
dydx = np.gradient(y_values, x_values)
turning_points = np.where(np.diff(np.sign(dydx)))[0]
# print(f"turning_points: {turning_points}")
# 将转折点突出显示

plt.grid(True, linestyle="--", alpha=0.9)
plt.plot(xs, ys, linewidth=5)
plt.ylim([45.5, 48.0])
for i in range(len(turning_points_x)):
    plt.plot(
        [turning_points_x[i], turning_points_x[i]],
        [lowest, np.array(turning_points_y[i])*100],
        color="gray",
        linestyle="--",
        linewidth=3.5,
    )
plt.scatter(
    turning_points_x, np.array(turning_points_y)*100.0, color="red", label="Turning points", s=75, zorder=10
)
plt.savefig(f"./alpha_curve_{cata}.pdf", format="pdf", bbox_inches="tight")

# Print the values
# print('x_value:', x_value)
# print('y_value:', y_value)





==> figs/draw_alpha_log.py <==
import json
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import make_interp_spline

plt.figure(figsize=(12, 5.5))

model = "gpt4_math"
cata = "log"
# Open the JSON file
with open(f"./{model}_{cata}_output.json") as file:
    data = json.load(file)

# Access the x_value and y_value
x_values = data["x_values"][::4]
y_values = np.array(data["y_values"][::4])*100.0
print([(x, y) for (x,y) in enumerate(zip(x_values, y_values))])
turning_points_x = data.get("turning_points_x", [])
turning_points_y = data.get("turning_points_y", [])
lowest = data.get("lowest", 0)
fontsize = 24
plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"
plt.rc("font", size=fontsize)
plt.xlabel(r"Various values of $\alpha$", fontsize=fontsize)
plt.ylabel(f"1@k accuracy (%)", fontsize=fontsize)

# smooth the curve
model = make_interp_spline(x_values, y_values)
xs = np.linspace(0, 1, 100)
ys = model(xs)
# 计算 y 的一阶导数
dydx = np.gradient(y_values, x_values)
turning_points = np.where(np.diff(np.sign(dydx)))[0]
# print(f"turning_points: {turning_points}")
# 将转折点突出显示

plt.grid(True, linestyle="--", alpha=0.9)
plt.plot(xs, ys, linewidth=5)
plt.ylim([45.5, 48.0])
for i in range(len(turning_points_x)):
    plt.plot(
        [turning_points_x[i], turning_points_x[i]],
        [lowest, np.array(turning_points_y[i])*100],
        color="gray",
        linestyle="--",
        linewidth=3.5,
    )
plt.scatter(
    turning_points_x, np.array(turning_points_y)*100.0, color="red", label="Turning points", s=75, zorder=10
)
plt.savefig(f"./alpha_curve_{cata}.pdf", format="pdf", bbox_inches="tight")

# Print the values
# print('x_value:', x_value)
# print('y_value:', y_value)





==> figs/draw_alpha_quad.py <==
import json
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import make_interp_spline

plt.figure(figsize=(12, 5.5))

model = "gpt4_math"
cata = "quad"
# Open the JSON file
with open(f"./{model}_{cata}_output.json") as file:
    data = json.load(file)

# Access the x_value and y_value
x_values = data["x_values"][::4]
y_values = np.array(data["y_values"][::4])*100.0
print([(x, y) for (x,y) in enumerate(zip(x_values, y_values))])
turning_points_x = data.get("turning_points_x", [])
turning_points_y = data.get("turning_points_y", [])
lowest = data.get("lowest", 0)
fontsize = 24
plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"
plt.rc("font", size=fontsize)
plt.xlabel(r"Various values of $\alpha$", fontsize=fontsize)
plt.ylabel(f"1@k accuracy (%)", fontsize=fontsize)

# smooth the curve
model = make_interp_spline(x_values, y_values)
xs = np.linspace(0, 1, 100)
ys = model(xs)
# 计算 y 的一阶导数
dydx = np.gradient(y_values, x_values)
turning_points = np.where(np.diff(np.sign(dydx)))[0]
# print(f"turning_points: {turning_points}")
# 将转折点突出显示

plt.grid(True, linestyle="--", alpha=0.9)
plt.plot(xs, ys, linewidth=5)
plt.ylim([45.5, 48.0])
for i in range(len(turning_points_x)):
    plt.plot(
        [turning_points_x[i], turning_points_x[i]],
        [lowest, np.array(turning_points_y[i])*100],
        color="gray",
        linestyle="--",
        linewidth=3.5,
    )
plt.scatter(
    turning_points_x, np.array(turning_points_y)*100.0, color="red", label="Turning points", s=75, zorder=10
)
plt.savefig(f"./alpha_curve_{cata}.pdf", format="pdf", bbox_inches="tight")

# Print the values
# print('x_value:', x_value)
# print('y_value:', y_value)





==> figs/draw_atp.py <==
import matplotlib.pyplot as plt
import numpy as np

strong_atp = [41.1, 48.1, 49.3]
weak_atp = [41.1, 47.5, 48.7]

B, R = np.array([66,133,244]) / 255.0, np.array([234, 67, 53]) / 255.0

labels = ['1@k', '2@k', '3@k']

# 字体与字号
font = {'family': 'serif', 'serif': 'Times New Roman', 'weight': 'normal', 'size': 16}
plt.rc('font', **font)
plt.rc('mathtext', default='regular')
# 保存分辨率
plt.rcParams['savefig.dpi'] = 256
plt.rcParams['figure.dpi'] = 64
# Plots
symbols = ["-^", "-o", "-p", "-x", '-v', '-+', '-h',"-s", "-<", "->", "-p", "-x", '-v', '-.', '-']
colors = ['#E5A8A1', '#A3BDDB', '#ACB3AE']


# 绘制柱状图
x = range(len(labels))
bar_width = 0.4

fig, ax = plt.subplots(figsize=(8, 3))

bars1 = ax.bar(x, strong_atp, bar_width, label='Normal ATPs', color=colors[0], edgecolor='black', linewidth=1.5)
bars2 = ax.bar([p + bar_width for p in x], weak_atp, bar_width, label='Limited ATPs', color=colors[1], edgecolor='black', linewidth=1.5)

for bar in bars1:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2, yval - 2.5, round(yval, 1), ha='center', va='bottom')

for bar in bars2:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2, yval - 2.5, round(yval, 1), ha='center', va='bottom')

# 添加标签和标题
# ax.set_xlabel('Difficulty Levels')
ax.set_ylim([30, 50])
ax.set_yticks(np.arange(30, 55, 5)) 
ax.set_ylabel('1@k (%) of SymEq')
ax.set_xticks([p + bar_width/2 for p in x])
ax.set_xticklabels(labels)
ax.legend()

# 显示图表
# plt.show()
plt.savefig(f"./difficulty.pdf", format="pdf", bbox_inches="tight")


==> figs/draw_mathcomb.py <==
import matplotlib.pyplot as plt
import numpy as np

SemCo = [22.0, 35.4, 38.6, 42.6, 39.5]
SymEq = [26.7, 41.4, 42.4, 46.1, 42.0]
Logcomb = [42.6, 45.2, 46.9, 49.4, 45.3]

PURPLE = np.array((140, 205, 191)) / 255
RED = np.array((205, 224, 165)) / 255
GREEN = np.array((249, 219, 149)) / 255
ORANGE = np.array((239, 132, 118)) / 255
BLUE = np.array((197, 168, 206)) / 255
colors = ['#E5A8A1', '#A3BDDB', '#ACB3AE', ORANGE, BLUE]

labels = ['Mistral-7B', 'Llemma-34B', 'DeepSeek-v2', 'Codex', 'GPT-4']

# 字体与字号
font = {'family': 'serif', 'serif': 'Times New Roman', 'weight': 'normal', 'size': 24}
plt.rc('font', **font)
plt.rc('mathtext', default='regular')
# 保存分辨率
plt.rcParams['savefig.dpi'] = 256
plt.rcParams['figure.dpi'] = 64
# Plots
symbols = ["-^", "-o", "-p", "-x", '-v', '-+', '-h',"-s", "-<", "->", "-p", "-x", '-v', '-.', '-']


# 绘制柱状图
x = range(len(labels))
bar_width = 0.25

fig, ax = plt.subplots(figsize=(14, 6))

bars1 = ax.bar([p - 0.5*bar_width for p in x], SemCo, bar_width, label='SemCo', color=colors[0], alpha=0.9, edgecolor='black', linewidth=1.5)
bars2 = ax.bar([p + 0.5*bar_width for p in x],SymEq, bar_width, label='SymEq', color=colors[1], alpha=0.9,  edgecolor='black', linewidth=1.5)
bars3 = ax.bar([p + 1.5*bar_width for p in x], Logcomb, bar_width, label='Log-comb', color=colors[2], alpha=0.9, edgecolor='black', linewidth=1.5)

for bar in bars1:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2-0.01, yval + 0.5, round(yval, 1), ha='center', va='bottom', fontsize=20)

for bar in bars2:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2-0.01, yval + 0.5, round(yval, 1), ha='center', va='bottom', fontsize=20)
    
for bar in bars3:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2-0.01, yval + 0.5, round(yval, 1), ha='center', va='bottom', fontsize=20)

# 添加标签和标题
# ax.set_xlabel('Difficulty Levels')
ax.set_ylim([0, 60])
ax.set_yticks(np.arange(0, 65, 10)) 
ax.set_ylabel('1@k (%) accuracy')
ax.set_xticks([p + bar_width/2 for p in x])
ax.set_xticklabels(labels)
# ax.legend(loc='upper left', ncol=3)

# 显示图表
# plt.show()
plt.savefig(f"./math_comb.pdf", format="pdf", bbox_inches="tight")


==> figs/draw_minif2fcomb.py <==
import matplotlib.pyplot as plt
import numpy as np

SemCo = [7.5, 20.5, 27.6, 29.7, 34.8]
SymEq = [14.5, 31.2, 28.4, 36.5, 41.1]
Logcomb = [18.0, 35.0, 29.9, 39.1, 43.6]

PURPLE = np.array((140, 205, 191)) / 255
RED = np.array((205, 224, 165)) / 255
GREEN = np.array((249, 219, 149)) / 255
ORANGE = np.array((239, 132, 118)) / 255
BLUE = np.array((197, 168, 206)) / 255
colors = ['#E5A8A1', '#A3BDDB', '#ACB3AE', ORANGE, BLUE]

labels = ['Mistral-7B', 'Llemma-34B', 'DeepSeek-v2', 'Codex', 'GPT-4']

# 字体与字号
font = {'family': 'serif', 'serif': 'Times New Roman', 'weight': 'normal', 'size': 24}
plt.rc('font', **font)
plt.rc('mathtext', default='regular')
# 保存分辨率
plt.rcParams['savefig.dpi'] = 256
plt.rcParams['figure.dpi'] = 64
# Plots
symbols = ["-^", "-o", "-p", "-x", '-v', '-+', '-h',"-s", "-<", "->", "-p", "-x", '-v', '-.', '-']


# 绘制柱状图
x = range(len(labels))
bar_width = 0.25

fig, ax = plt.subplots(figsize=(14, 6))

bars1 = ax.bar([p - 0.5*bar_width for p in x], SemCo, bar_width, label='SemCo', color=colors[0], alpha=0.9, edgecolor='black', linewidth=1.5)
bars2 = ax.bar([p + 0.5*bar_width for p in x],SymEq, bar_width, label='SymEq', color=colors[1], alpha=0.9,  edgecolor='black', linewidth=1.5)
bars3 = ax.bar([p + 1.5*bar_width for p in x], Logcomb, bar_width, label='Log-comb', color=colors[2], alpha=0.9, edgecolor='black', linewidth=1.5)

for bar in bars1:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2-0.01, yval + 0.5, round(yval, 1), ha='center', va='bottom', fontsize=20)

for bar in bars2:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2-0.01, yval + 0.5, round(yval, 1), ha='center', va='bottom', fontsize=20)
    
for bar in bars3:
    yval = bar.get_height()
    ax.text(bar.get_x() + bar.get_width()/2-0.01, yval + 0.5, round(yval, 1), ha='center', va='bottom', fontsize=20)

# 添加标签和标题
# ax.set_xlabel('Difficulty Levels')
ax.set_ylim([0, 50])
ax.set_yticks(np.arange(0, 55, 10)) 
ax.set_ylabel('1@k (%) accuracy')
ax.set_xticks([p + bar_width/2 for p in x])
ax.set_xticklabels(labels)
ax.legend(loc='upper left')

# 显示图表
# plt.show()
plt.savefig(f"./minif2f_comb.pdf", format="pdf", bbox_inches="tight")


==> figs/draw_pictures/calc_alpha.py <==
import argparse
import os
import json
import torch
import json
import math
import time


def get_json_files(root_dir, suffix=[]):
    json_files = []
    for root, dirs, files in os.walk(root_dir):
        for file in files:
            if file.endswith(".json"):
                file_path = os.path.join(root, file)
                json_files.append(file_path)
    return json_files


def get_scores(json_file_paths, suffix="llemma"):
    T = 1
    pass1, pass10, correct, total = 0, 0, 0, 0
    symbolic_correct, semantic_correct, cluster_correct = 0, 0, 0
    S_sy, S_se, S_sc, S_label = [], [], [], []
    # for (id, json_file) in tqdm.tqdm(enumerate(json_file_paths)):
    for json_file in json_file_paths:
        # print(json_file)
        with open(json_file, "r") as f:
            data = json.load(f)
        symbolic_scores, semantic_scores, cluster_scores, syntax_scores, gts = (
            [],
            [],
            [],
            [],
            [],
        )
        pred = f"prediction_{suffix}"
        if pred not in data or len(data[pred]) == 0:
            print(f"skip {json_file}")
            continue
        components = [data[pred][key] for key in data[pred].keys()]
        #### autoformalize the problem

        for i in range(10):
            name = f"a_{i}"
            semantic_score = data[name]["semantic_score"]
            symbolic_score = data[name]["symbolic_score"]
            semantic_scores.append(semantic_score)
            symbolic_scores.append(symbolic_score)
            # syntax_scores.append(data[name]["syntax"])
            syntax_scores.append(data[name].get("syntax", 1))
            # syntax_scores.append(1)
            # gts.append(data[f'a_{i}']['label'])
            if (
                i in data.get("equivalence_oracle", [])
                or data[f"a_{i}"].get("label", 0) == 1
            ):
                gts.append(1)
            else:
                gts.append(0)
        # print(semantic_scores)
        # print(syntax_scores)
        # print(semantic_scores)
        # print(symbolic_scores)
        semantic_scores = torch.softmax(torch.tensor(semantic_scores), dim=0).tolist()
        symbolic_scores = torch.softmax(torch.tensor(symbolic_scores), dim=0).tolist()
        # print(semantic_scores)
        S_sy.append(symbolic_scores)
        S_se.append(semantic_scores)
        S_sc.append(syntax_scores)
        S_label.append(gts)
    return S_sy, S_se, S_sc, S_label


def calc_linear(S_sy, S_se, S_sc, S_label, cata):
    x_values = []
    y_values = []
    best_alpha = 0
    best_alpha_last = 0
    best_correct = 0
    for alpha in range(0, 51):
        alpha = alpha / 50
        correct = 0
        for i in range(len(S_sy)):
            # scores = [a*b*c for (a,b,c) in zip(S_sy[i], S_se[i], S_sc[i])]
            scores = [alpha * a + (1 - alpha) * b for (a, b) in zip(S_sy[i], S_se[i])]
            index_of_max_value = max(enumerate(scores), key=lambda pair: pair[1])[0]
            if S_label[i][index_of_max_value] == 1:
                correct += 1
        # print(f"alpha: {alpha}; synthesis pred: {correct/len(S_sy)}")
        if correct > best_correct:
            best_alpha = alpha
            best_correct = correct
        if correct == best_correct:
            best_alpha_last = alpha
        x_values.append(alpha)
        y_values.append(correct / len(S_sy))
    # Convert x_values and y_values to a dictionary
    max_value = max(y_values)
    turning_points_x = []
    turning_points_y = []
    for i in range(1, len(y_values) - 1):
        if y_values[i] == max_value and turning_points_x == []:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
        elif y_values[i] < max_value and turning_points_x != []:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
        elif i == len(y_values) - 1 and len(turning_points_x) == 1:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
    lowest = min(y_values)
    data = {
        "x_values": x_values,
        "y_values": y_values,
        "turning_points_x": turning_points_x,
        "turning_points_y": turning_points_y,
        "lowest": lowest,
    }
    # Write the dictionary to a JSON file
    with open(f"{cata}_linear_output.json", "w") as f:
        json.dump(data, f, indent=4)


def calc_logistic(S_sy, S_se, S_sc, S_label, cata):
    x_values = []
    y_values = []
    best_alpha = 0
    best_alpha_last = 0
    best_correct = 0
    for alpha in range(0, 51):
        alpha = alpha / 50
        correct = 0
        for i in range(len(S_sy)):
            # scores = [a*b*c for (a,b,c) in zip(S_sy[i], S_se[i], S_sc[i])]
            scores = [
                alpha * math.log(a) + (1 - alpha) * math.log(b)
                for (a, b) in zip(S_sy[i], S_se[i])
            ]
            index_of_max_value = max(enumerate(scores), key=lambda pair: pair[1])[0]
            if S_label[i][index_of_max_value] == 1:
                correct += 1
        # print(f"alpha: {alpha}; synthesis pred: {correct/len(S_sy)}")
        if correct > best_correct:
            best_alpha = alpha
            best_correct = correct
        if correct == best_correct:
            best_alpha_last = alpha
        x_values.append(alpha)
        y_values.append(correct / len(S_sy))
    # Convert x_values and y_values to a dictionary
    max_value = max(y_values)
    turning_points_x = []
    turning_points_y = []
    for i in range(1, len(y_values) - 1):
        if y_values[i] == max_value and turning_points_x == []:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
        elif y_values[i] < max_value and turning_points_x != []:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
        elif i == len(y_values) - 2 and len(turning_points_x) == 1:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
    lowest = min(y_values)
    data = {
        "x_values": x_values,
        "y_values": y_values,
        "turning_points_x": turning_points_x,
        "turning_points_y": turning_points_y,
        "lowest": lowest,
    }
    # Write the dictionary to a JSON file
    with open(f"{cata}_logistic_output.json", "w") as f:
        json.dump(data, f, indent=4)


def calc_power(S_sy, S_se, S_sc, S_label, cata):
    x_values = []
    y_values = []
    best_alpha = 0
    best_alpha_last = 0
    best_correct = 0
    for alpha in range(0, 51):
        alpha = alpha / 50
        correct = 0
        for i in range(len(S_sy)):
            # scores = [a*b*c for (a,b,c) in zip(S_sy[i], S_se[i], S_sc[i])]
            scores = [
                alpha * (a**2) + (1 - alpha) * (b**2)
                for (a, b) in zip(S_sy[i], S_se[i])
            ]
            index_of_max_value = max(enumerate(scores), key=lambda pair: pair[1])[0]
            if S_label[i][index_of_max_value] == 1:
                correct += 1
        # print(f"alpha: {alpha}; synthesis pred: {correct/len(S_sy)}")
        if correct > best_correct:
            best_alpha = alpha
            best_correct = correct
        if correct == best_correct:
            best_alpha_last = alpha
        x_values.append(alpha)
        y_values.append(correct / len(S_sy))
    # Convert x_values and y_values to a dictionary

    max_value = max(y_values)
    turning_points_x = []
    turning_points_y = []
    for i in range(1, len(y_values) - 1):
        if y_values[i] == max_value and turning_points_x == []:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
        elif y_values[i] < max_value and turning_points_x != []:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
        elif i == len(y_values) - 1 and len(turning_points_x) == 1:
            turning_points_x.append(x_values[i])
            turning_points_y.append(y_values[i])
    lowest = min(y_values)
    data = {
        "x_values": x_values,
        "y_values": y_values,
        "turning_points_x": turning_points_x,
        "turning_points_y": turning_points_y,
        "lowest": lowest,
    }
    # Write the dictionary to a JSON file
    with open(f"{cata}_power_output.json", "w") as f:
        json.dump(data, f, indent=4)


def main():

    parser = argparse.ArgumentParser(
        description="Process JSON files for a specific node."
    )
    parser.add_argument(
        "--root_dir_list",
        default="../../dataset/miniF2F/informal/",
        type=str,
        help="Comma-separated list of root directories",
    )
    parser.add_argument(
        "--suffix", default="", type=str, help="Comma-separated list of suffix"
    )

    args = parser.parse_args()
    root_dir_list = args.root_dir_list.split(",")
    suffix = args.suffix.split(",")
    json_file_paths = []
    for root_dir in root_dir_list:
        json_file_paths += get_json_files(root_dir, suffix)
    json_file_paths = sorted(json_file_paths)
    print(f"Totally have {len(json_file_paths)} to do")

    S_sy, S_se, S_sc, S_label = get_scores(json_file_paths)

    calc_linear(S_sy, S_se, S_sc, S_label, "llemma_minif2f")
    calc_logistic(S_sy, S_se, S_sc, S_label, "llemma_minif2f")
    calc_power(S_sy, S_se, S_sc, S_label, "llemma_minif2f")


if __name__ == "__main__":
    main()


==> figs/draw_pictures/draw_accuracy_level.py <==
import matplotlib.pyplot as plt
import numpy as np

levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5'] 
pass_at_1 = [0.6486486486486487, 0.44285714285714284, 0.4835164835164835, 0.26373626373626374, 0.24324324324324326]  
pass_at_10 = [0.7837837837837838, 0.7285714285714285, 0.7472527472527473, 0.6263736263736264, 0.4954954954954955]  
naive_pred = [0.5135135135135135, 0.34285714285714286, 0.34065934065934067, 0.15384615384615385, 0.09009009009009009]  
naive_majority_pred = [0.6216216216216216, 0.45714285714285713, 0.5274725274725275, 0.32967032967032966, 0.24324324324324326]  
symbolic_pred = [0.7837837837837838, 0.5285714285714286, 0.5934065934065934, 0.3956043956043956, 0.3063063063063063]  
semantic_pred = [0.7297297297297297, 0.5857142857142857, 0.5054945054945055, 0.4065934065934066, 0.3153153153153153]  
cluster_pred = [0.7837837837837838, 0.5285714285714286, 0.5934065934065934, 0.4175824175824176, 0.2972972972972973]  

fontsize = 18
plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"
# plt.rc("font", size=fontsize)
plt.figure(figsize=(10, 5))
# 绘制三条曲线
plt.plot(levels, pass_at_1,marker=".", markersize=8, label='Pass@1',linewidth=2.2)
plt.plot(levels, pass_at_10,marker=".", markersize=8, label='Pass@10',linewidth=2.2)
plt.plot(levels, cluster_pred,marker="8", markersize=8, label='Combined',linewidth=4.1)
plt.plot(levels, naive_pred,marker=".", markersize=8, label='ATP Only',linewidth=2.2)
plt.plot(levels, naive_majority_pred,marker=".", markersize=8, label='Exact Match',linewidth=2.2)

# 添加标签和标题
plt.xlabel('Problem Difficulty', fontsize=fontsize)
plt.ylabel('Autoformalization Accuracy', fontsize=fontsize)
plt.title('Autoformalization Accuracy by Problem Difficulty', fontsize=fontsize)
# plt.title('Save Human check times per problem')

plt.grid(True, linestyle='--')
# 添加图例
plt.legend()
# 保存图形为 PDF 矢量格式
plt.savefig('difficulty_level.pdf', format='pdf', bbox_inches='tight')

# 显示图形
plt.show()


==> figs/draw_pictures/draw_alpha.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import make_interp_spline

fontsize=18
plt.rcParams['font.family'] = 'Times New Roman'
# plt.rcParams['text.usetex'] = True
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rc('font', size=fontsize)
x_values=[0.0, 0.02, 0.04, 0.06, 0.08, 0.1, 0.12, 0.14, 0.16, 0.18, 0.2, 0.22, 0.24, 0.26, 0.28, 0.3, 0.32, 0.34, 0.36, 0.38, 0.4, 0.42, 0.44, 0.46, 0.48, 0.5, 0.52, 0.54, 0.56, 0.58, 0.6, 0.62, 0.64, 0.66, 0.68, 0.7, 0.72, 0.74, 0.76, 0.78, 0.8, 0.82, 0.84, 0.86, 0.88, 0.9, 0.92, 0.94, 0.96, 0.98, 1.0]
y_values=[0.35450819672131145, 0.3770491803278688, 0.3831967213114754, 0.38729508196721313, 0.38729508196721313, 0.38729508196721313, 0.39344262295081966, 0.3975409836065574, 0.4057377049180328, 0.4057377049180328, 0.4057377049180328, 0.4098360655737705, 0.4098360655737705, 0.4098360655737705, 0.41188524590163933, 0.4098360655737705, 0.41188524590163933, 0.4139344262295082, 0.41598360655737704, 0.41598360655737704, 0.4180327868852459, 0.4180327868852459, 0.4180327868852459, 0.4180327868852459, 0.4180327868852459, 0.4180327868852459, 0.4180327868852459, 0.41598360655737704, 0.4180327868852459, 0.4180327868852459, 0.4180327868852459, 0.4180327868852459, 0.42008196721311475, 0.42008196721311475, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.42213114754098363, 0.4139344262295082]
plt.xlabel(r'Various values of $\alpha$',fontsize=fontsize)  
plt.ylabel('Accuracy of the combine prediction',fontsize=fontsize)  
model=make_interp_spline(x_values, y_values)
# for i in range(len(x_values)):
#     print(x_values[i], y_values[i])

#smooth the curve
xs=np.linspace(0,1,200)
ys=model(xs)
# 计算 y 的一阶导数
dydx = np.gradient(y_values, x_values)
turning_points = np.where(np.diff(np.sign(dydx)))[0]
# print(f"turning_points: {turning_points}")
# 将转折点突出显示
turning_points_x = [0.42,0.5,0.7,0.96]
turning_points_y = [0.4180327868852459,0.4180327868852459,0.42213114754098363,0.42213114754098363]
ymin = min(y_values)


plt.grid(True, linestyle='--', alpha=0.7)
plt.plot(xs, ys, linewidth=3.7)
for i in range(len(turning_points_x)):
    plt.plot([turning_points_x[i], turning_points_x[i]], [0.35, turning_points_y[i]], color='gray', linestyle='--', linewidth=1.6)
plt.scatter(turning_points_x,turning_points_y, color='red', label='Turning points',zorder=10)
plt.savefig(f'./alpha_curve_linear.pdf',format='pdf', bbox_inches='tight')
plt.show()
# print(f"calculating alpha done: best alpha {(best_alpha+best_alpha_last)/2 }; combine pred: {best_correct/len(S_sy)}")
plt.close()

==> figs/draw_pictures/draw_cluster_size.py <==
import matplotlib.pyplot as plt
import numpy as np

levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5'] 
largest_components_avg = [6.891891891891892, 5.742857142857143, 5.274725274725275, 4.175824175824176, 3.765765765765766]  
largest_components_var = [8.745069393718042, 9.076734693877551, 11.847602946504047, 7.6174375075473995, 7.981170359548741]  
largest_components_std = np.sqrt(largest_components_var)  # Standard deviation is the square root of the variance  


cluster_size_avg = [3.5405405405405403, 4.642857142857143, 5.2967032967032965, 6.208791208791209, 6.747747747747748]
cluster_size_var = [6.464572680788897, 8.858163265306123, 11.439439681197927, 8.582779857505132, 8.530963395828262]
cluster_size_std = np.sqrt(cluster_size_var)  # Standard deviation is the square root of the variance


x = np.arange(len(levels))  # the label locations  
  
# Bar width  
bar_width = 0.35  
plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"
fontsize = 18
  
# Create a new figure for the error graph  
plt.figure(figsize=(10, 5))  
  
# Plot the bars for average values  
plt.bar(x, cluster_size_avg, color='blue', width=bar_width, label='Number of Components Avg')  
  
# Add error bars for standard deviation  
plt.errorbar(x, cluster_size_avg, yerr=cluster_size_std, fmt='none', ecolor='red', capsize=5, label='Standard Deviation')  
  
# Add xticks  
plt.xlabel('Problem Difficulty', fontweight='bold', fontsize=fontsize)  
plt.xticks(x, levels)  
  
# Create labels and title  
plt.ylabel('Average Value', fontweight='bold', fontsize=fontsize)  
plt.title('Number of Components with Bars and Standard Deviation', fontsize=fontsize)  
plt.legend()  
  
# Save the figure as a PDF file  
plt.savefig('Components_size.pdf', format='pdf', bbox_inches='tight')  
  
# Show the plot  
plt.show()  

==> figs/draw_pictures/draw_largest.py <==
import matplotlib.pyplot as plt
import numpy as np

levels = ["Level 1", "Level 2", "Level 3", "Level 4", "Level 5"]
largest_components_avg = [
    6.891891891891892,
    5.742857142857143,
    5.274725274725275,
    4.175824175824176,
    3.765765765765766,
]
largest_components_var = [
    8.745069393718042,
    9.076734693877551,
    11.847602946504047,
    7.6174375075473995,
    7.981170359548741,
]
largest_components_std = np.sqrt(
    largest_components_var
)  # Standard deviation is the square root of the variance


cluster_size_avg = [
    3.5405405405405403,
    4.642857142857143,
    5.2967032967032965,
    6.208791208791209,
    6.747747747747748,
]
cluster_size_var = [
    6.464572680788897,
    8.858163265306123,
    11.439439681197927,
    8.582779857505132,
    8.530963395828262,
]
cluster_size_std = np.sqrt(
    cluster_size_var
)  # Standard deviation is the square root of the variance


x = np.arange(len(levels))  # the label locations

# Bar width
bar_width = 0.35
fontsize = 18
plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"

# Create a new figure for the error graph
plt.figure(figsize=(10, 5))
color = '#f4c28f'
# Plot the bars for average values
plt.bar(
    x,
    largest_components_avg,
    width=bar_width,
    label="Largest Components Avg",
    alpha=0.7,
    # edgecolor="black",
    linewidth=2,
    color=color,
)

# Add error bars for standard deviation
plt.errorbar(
    x,
    largest_components_avg,
    yerr=largest_components_std,
    fmt="none",
    ecolor="red",
    capsize=5,
    label="Standard Deviation",
)

# Add xticks
plt.xlabel("Problem Difficulty", fontweight="bold", fontsize=fontsize)
plt.xticks(x, levels)

# Create labels and title
plt.ylabel("Average Value", fontweight="bold", fontsize=fontsize)
plt.title("Largest Components with Bars and Standard Deviation", fontsize=fontsize)
plt.legend(fontsize=14)

# Save the figure as a PDF file
plt.savefig("Largets_Components.pdf", format="pdf", bbox_inches="tight")

# Show the plot
plt.show()


==> figs/draw_pictures/draw_save_human_check.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"

# Create a new figure for the error graph
plt.figure(figsize=(10, 5))
fontsize = 18

# Categories and their corresponding human effort data for MATH and miniF2F  
math_categories = ['geometry', 'counting_and_probability', 'algebra', 'precalculus', 'prealgebra', 'number_theory','intermediate_algebra']  
minif2f_categories = ['imo', 'amc', 'aime', 'induction', 'algebra', 'numbertheory']  
minif2f_categories = [f'miniF2F/{cat}' for cat in minif2f_categories]  # Add prefix to each category
minif2f_categories.append('miniF2F')  # Add the 'All' category
math_categories = [f'MATH/{cat}' for cat in math_categories]  # Add prefix to each category
math_categories.append('MATH')  # Add the 'All' category
categories = minif2f_categories + math_categories  # Concatenate the lists  
categories = categories + ['All']  # Add the 'All' category
  
# Data for pure human check and saved human check for each category  
pure_human_check = {  
    'miniF2F/imo': 291, 'miniF2F/amc': 613, 'miniF2F/aime': 228, 'miniF2F/induction': 114, 'miniF2F/algebra': 855, 'miniF2F/numbertheory': 765, "miniF2F":2863,  
    'MATH/geometry': 204, 'MATH/counting_and_probability': 240, "MATH/algebra":297,'MATH/precalculus': 175, 'MATH/prealgebra': 250, 'MATH/number_theory': 201, 'MATH/intermediate_algebra': 389, "MATH":1756,
    'All': 4619  
}  

save_human_check = {
    'miniF2F/imo': 72, 'miniF2F/amc': 215, 'miniF2F/aime': 108, 'miniF2F/induction': 66, 'miniF2F/algebra': 433, 'miniF2F/numbertheory': 292, "miniF2F":1185,
    'MATH/geometry': 35, 'MATH/counting_and_probability': 55, "MATH/algebra":103,'MATH/precalculus': 51, 'MATH/prealgebra': 78, 'MATH/number_theory': 37, 'MATH/intermediate_algebra': 118, "MATH":477,
    'All': 1662
}
  
# Calculate the percentage of reduced effort  
reduced_effort_percentage = [save_human_check[cat] / pure_human_check[cat] * 100 for cat in categories]  
  
# Plotting the bar graph  
fig, ax = plt.subplots(figsize=(15, 12))  
bar_positions = range(len(categories))  
bars = ax.bar(bar_positions, reduced_effort_percentage, align='center', alpha=0.7)  
  
# Add the category names on the x-axis  
ax.set_xticks(bar_positions)  
ax.set_xticklabels(categories, rotation=45, ha='right', fontsize=20)  
ax.set_yticklabels(ax.get_yticks(), fontsize=18)
  
# Setting the labels and title  
# ax.set_xlabel('Categories', fontsize=24)  
ax.set_ylabel('Reduced Human Effort (%)', fontsize=24)  
ax.set_title('Percentage of Human Effort Saved by Category in MATH and miniF2F', fontsize=24)  
  
# Adding the percentage values on top of the bars  
for bar in bars:  
    yval = bar.get_height()  
    ax.text(bar.get_x() + bar.get_width()/2, yval + 0.2, f"{yval:.1f}%", ha='center', va='bottom',fontsize=16)  
  
# Drawing a bounding box ("textbox") for MATH and miniF2F labels  
minif2f_box = {'facecolor': 'none', 'edgecolor': 'none', 'boxstyle': 'Round,pad=0.5'}  
math_box = {'facecolor': 'none', 'edgecolor': 'none', 'boxstyle': 'Round,pad=0.5'}  
  
# Adding MATH and miniF2F labels spanning their respective categories  
# Note: We calculate the center position for each label span  
minif2f_span_center = (bar_positions[len(minif2f_categories) - 1] + bar_positions[0]) / 2  
math_span_center = (bar_positions[-1] + bar_positions[len(minif2f_categories)]) / 2  
# ax.text(minif2f_span_center, -7, 'miniF2F', ha='center', va='top', fontsize=10, bbox=minif2f_box)  
# ax.text(math_span_center, -7, 'MATH', ha='center', va='top', fontsize=10, bbox=math_box)  
  
# Show grid and the plot  
ax.grid(axis='y', linestyle='--', alpha=0.7)  
plt.tight_layout()  # Adjust the layout to fit the labels  
plt.legend()
plt.show()  

# 保存图形为 PDF 矢量格式
plt.savefig('Save_Human_effort.pdf', format='pdf', bbox_inches='tight')

plt.close()


# sub plot for minif2f
pure_human_check_miniF2F = {
    'imo': 291, 'amc': 613, 'aime': 228, 'induction': 114, 'algebra': 855, 'numbertheory': 765, "All":2863
}
save_human_check_miniF2F = {
    'imo': 72, 'amc': 215, 'aime': 108, 'induction': 66, 'algebra': 433, 'numbertheory': 292, "All":1185
}
categories = pure_human_check_miniF2F.keys()
reduced_effort_percentage_miniF2F = [save_human_check_miniF2F[cat] / pure_human_check_miniF2F[cat] * 100 for cat in categories]

# Plotting the bar graph  
fig, ax = plt.subplots(figsize=(9, 8))  
bar_positions = range(len(categories))  
bars = ax.bar(bar_positions, reduced_effort_percentage_miniF2F, align='center', alpha=0.7)  
  
# Add the category names on the x-axis  
ax.set_xticks(bar_positions)  
ax.set_xticklabels(categories, rotation=45, ha='right', fontsize=16)  
ax.set_yticklabels(ax.get_yticks(), fontsize=16)
  
# Setting the labels and title  
ax.set_xlabel('Categories', fontsize=20)  
ax.set_ylabel('Reduced Human Effort (%)', fontsize=20)  
ax.set_title('Percentage of Human Effort Saved by Category in miniF2F', fontsize=20)  

# Adding the percentage values on top of the bars  
for bar in bars:  
    yval = bar.get_height()  
    ax.text(bar.get_x() + bar.get_width()/2, yval + 0.12, f"{yval:.1f}%", ha='center', va='bottom',fontsize=16)  
# Show grid and the plot  
ax.grid(axis='y', linestyle='--', alpha=0.7)  
plt.tight_layout()  # Adjust the layout to fit the labels  
plt.legend()
plt.show()  

# 保存图形为 PDF 矢量格式
plt.savefig('Save_Human_effort_miniF2F.pdf', format='pdf', bbox_inches='tight')

plt.close()



# sub plot for MATH
pure_human_check_MATH = {
    'geometry': 204, 'counting_and_probability': 240, 'algebra': 297, 'precalculus': 175, 'prealgebra': 250, 'number_theory': 201, 'intermediate_algebra': 389, "All":1756
}
save_human_check_MATH = {
    'geometry': 35, 'counting_and_probability': 55, 'algebra': 103, 'precalculus': 51, 'prealgebra': 78, 'number_theory': 37, 'intermediate_algebra': 118, "All":477
}
categories = pure_human_check_MATH.keys()
reduced_effort_percentage_MATH = [save_human_check_MATH[cat] / pure_human_check_MATH[cat] * 100 for cat in categories]

# Plotting the bar graph  
fig, ax = plt.subplots(figsize=(9, 8))  
bar_positions = range(len(categories))  
bars = ax.bar(bar_positions, reduced_effort_percentage_MATH, align='center', alpha=0.7)  
  
# Add the category names on the x-axis  
ax.set_xticks(bar_positions)  
ax.set_xticklabels(categories, rotation=45, ha='right', fontsize=16)  
ax.set_yticklabels(ax.get_yticks(), fontsize=16)
  
# Setting the labels and title  
ax.set_xlabel('Categories', fontsize=20)  
ax.set_ylabel('Reduced Human Effort (%)', fontsize=20)  
ax.set_title('Percentage of Human Effort Saved by Category in MATH', fontsize=20)  

# Adding the percentage values on top of the bars  
for bar in bars:  
    yval = bar.get_height()  
    ax.text(bar.get_x() + bar.get_width()/2, yval + 0.12, f"{yval:.1f}%", ha='center', va='bottom',fontsize=16)  
# Show grid and the plot  
ax.grid(axis='y', linestyle='--', alpha=0.7)  
plt.tight_layout()  # Adjust the layout to fit the labels  
plt.legend()
plt.show()  

# 保存图形为 PDF 矢量格式
plt.savefig('Save_Human_effort_MATH.pdf', format='pdf', bbox_inches='tight')

plt.close()

==> figs/draw_pictures/draw_save_human_check_level.py <==
import matplotlib.pyplot as plt
import numpy as np

levels = ['Level 1', 'Level 2', 'Level 3', 'Level 4', 'Level 5'] 
# pure_human_check: 109;auto_human_check: 57;save_human_check: 52;
# pure_human_check: 256;auto_human_check: 184;save_human_check: 72;
# pure_human_check: 345;auto_human_check: 275;save_human_check: 70;
# pure_human_check: 422;auto_human_check: 315;save_human_check: 107;
# pure_human_check: 624;auto_human_check: 448;save_human_check: 176;

prob_num=[37,70,91,91,111]
pure_human_check=[109, 256, 345, 422, 624]
auto_human_check=[57, 184, 275, 315, 448]
save_human_check=[52, 72, 70, 107, 176]

for i in range(5):
    pure_human_check[i] = pure_human_check[i]/prob_num[i]
    auto_human_check[i] = auto_human_check[i]/prob_num[i]
    save_human_check[i] = save_human_check[i]/prob_num[i]

plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['text.usetex'] = True
plt.rcParams["mathtext.fontset"] = "stix"

# Create a new figure for the error graph
plt.figure(figsize=(10, 5))
fontsize = 18
# 绘制三条曲线
plt.plot(levels, pure_human_check, label='avg pure_human_check', marker=".", markersize=8, linewidth=2.2)
plt.plot(levels, auto_human_check, label='avg auto_human_check', marker="8", markersize=8, linewidth=4.1)
plt.plot(levels, save_human_check, label='avg save_human_check', marker=".", markersize=8, linewidth=2.2)

# 添加标签和标题
plt.xlabel('Problem Difficulty', fontsize=fontsize)
plt.ylabel('human check times per problem', fontsize=fontsize)
plt.title('Save Human check times per problem', fontsize=fontsize)

plt.grid(True, linestyle='--')
# 添加图例
plt.legend()
# 保存图形为 PDF 矢量格式
plt.savefig('Save_Human_check_times_per_problem.pdf', format='pdf', bbox_inches='tight')

# 显示图形
plt.show()


==> figs/pas_k_curve.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from scipy.interpolate import make_interp_spline


font = {'family': 'serif', 'serif': 'Times New Roman', 'weight': 'normal'}
plt.rc('font', **font)
plt.rc('mathtext', default='regular')

x = np.array([i for i in range(1, 11)])
y = np.array([0.335, 0.41, 0.48, 0.54, 0.555, 0.56, 0.58, 0.59, 0.6, 0.6])*100.0
clrs = sns.color_palette()
# clrs = sns.color_palette("pastel")

fig, ax = plt.subplots(figsize=(12, 9))

# ax.spines['top'].set_visible(False)
# ax.spines['right'].set_visible(False)

w = 3.0
c = 0
ax.plot(x, y, c=clrs[c], marker='o', linewidth=w, markersize=10)
ax.plot(x[0], y[0], c=clrs[3], marker='o', linewidth=w, markersize=15)
ax.plot(x[-1], y[-1], c=clrs[3], marker='o', linewidth=w, markersize=15)

ax.yaxis.grid(True, linestyle='--', linewidth=1.0)
ax.xaxis.grid(True, linestyle='--', linewidth=1.0)
ax.set_ylim([30, 62])
ax.set_xticks(np.arange(1, 11, 1)) 
ax.set_yticks(np.arange(30, 66, 6)) 
ax.set_yticklabels(['30', '36', '42', '48', '54', '60'], fontsize=48)
ax.set_xticklabels(['1', '2', '3', '4', '5', '6', '7', '8', '9', '10'], fontsize=48)
ax.set_xlabel('Number of Generations (k)', fontsize=48)
ax.set_ylabel('Pass@k Accuracy (%)', fontsize=48)
# plt.show()

ax.tick_params(axis='x', direction='inout', length=12)
ax.tick_params(axis='y', direction='inout', length=12)

fig.savefig('pass@k_math.pdf', bbox_inches='tight')


x = np.array([i for i in range(1, 11)])
y = np.array([0.329, 0.401, 0.434, 0.454, 0.477, 0.493, 0.504, 0.510, 0.516, 0.524])*100.0
clrs = sns.color_palette()
# clrs = sns.color_palette("pastel")

# xnew = np.linspace(x.min(), x.max(), 10)
# spl = make_interp_spline(x, y, k=3)  
# y_smooth = spl(xnew)

fig, ax = plt.subplots(figsize=(12, 9))

# ax.spines['top'].set_visible(False)
# ax.spines['right'].set_visible(False)

w = 3.0
c = 0
ax.plot(x, y, c=clrs[c], marker='o', linewidth=w, markersize=10)
ax.plot(x[0], y[0], c=clrs[3], marker='o', linewidth=w, markersize=15)
ax.plot(x[-1], y[-1], c=clrs[3], marker='o', linewidth=w, markersize=15)

ax.yaxis.grid(True, linestyle='--', linewidth=1.0)
ax.xaxis.grid(True, linestyle='--', linewidth=1.0)
ax.set_ylim([30, 56])
ax.set_xticks(np.arange(1, 11, 1)) 
ax.set_yticks(np.arange(30, 60, 5)) 
ax.set_yticklabels(['30', '35', '40', '45', '50', '55'], fontsize=48)
ax.set_xticklabels(['1', '2', '3', '4', '5', '6', '7', '8', '9', '10'], fontsize=48)
ax.set_xlabel('Number of Generations (k)', fontsize=48)
ax.set_ylabel('Pass@k Accuracy (%)', fontsize=48)
# plt.show()

ax.tick_params(axis='x', direction='inout', length=12)
ax.tick_params(axis='y', direction='inout', length=12)

fig.savefig('pass@k_minif2f.pdf', bbox_inches='tight')
